Safe and usable kernel extensions with Rex

Safe kernel extensions have gained significant traction, evolving from simple packet filters to large, complex programs that customize storage, networking, and scheduling. Existing kernel extension mechanisms like eBPF rely on in-kernel verifiers to ensure safety of kernel extensions by static verification using symbolic execution. We identify significant usability issues -- safe extensions being rejected by the verifier -- due to the language-verifier gap, a mismatch between developers' expectation of program safety provided by a contract with the programming language, and the verifier's expectation. We present Rex, a new kernel extension framework that closes the language-verifier gap and improves the usability of kernel extensions in terms of programming experience and maintainability. Rex builds upon language-based safety to provide safety properties desired by kernel extensions, along with a lightweight extralingual runtime for properties that are unsuitable for static analysis, including safe exception handling, stack safety, and termination. With Rex, kernel extensions are written in safe Rust and interact with the kernel via a safe interface provided by Rex's kernel crate. No separate static verification is needed. Rex addresses usability issues of eBPF kernel extensions without compromising performance.

==> snippets/s2-cilium-memcpy.c <==
switch (len) {
case 96: __it_mob(d, s, 64); fallthrough;
case 88: jmp_88: __it_mob(d, s, 64); fallthrough;
...
  break;
case 94: __it_mob(d, s, 16); __it_mob(d, s, 32); goto jmp_88;
case 86: __it_mob(d, s, 16); __it_mob(d, s, 32); goto jmp_80;
...
  break;
...
}


==> snippets/s2-kernel-version.c <==
+ skb->cb[0] = MARK_MAGIC_TO_PROXY | (proxy_port << 16);
  if (!revalidate_data(skb, &data, &data_end, &ip4))
    return DROP_INVALID;
  ret = ipv4_l3(skb, ...);
  if (IS_ERR(ret))
    return ret;
- skb->cb[0] = MARK_MAGIC_TO_PROXY | proxy_port << 16;


==> snippets/s2-refactor.c <==
  static __always_inline int
  ipv4_ct_extract_l4_ports(...)
  {
  #ifdef ENABLE_IPV4_FRAGMENTS
  ...
- if (unlikely(ipv4_is_fragment(ip4)))
-   return ipv4_handle_fragment(...)
- #endif
+   return ipv4_handle_fragmentation(...)
+ #else
  /* load sport + dport into tuple */
  if (ctx_load_bytes(ctx, off, &tuple->dport, 4) < 0)
    return DROP_CT_INVALID_HDR;
+ #endif
    return CTX_ACT_OK;
  }

==> snippets/s2-switch.c <==
switch (ip6->nexthdr) {
#ifdef ENABLE_SRV6_SRH_ENCAP
case NEXTHDR_ROUTING:
  ...
  switch (srh->rthdr.nexthdr) {
  case IPPROTO_IPIP:
    goto parse_outer_ipv4;
  case IPPROTO_IPV6:
    goto parse_outer_ipv6;
  default:
    return DROP_INVALID;
  }
#endif /* ENABLE_SRV6_SRH_ENCAP */
case IPPROTO_IPIP:
parse_outer_ipv4: __maybe_unused
  ...
  break;
case IPPROTO_IPV6:
parse_outer_ipv6: __maybe_unused


==> snippets/s5-map.rs <==
#[repr(C)]
pub struct RexMap<const MT: bpf_map_type, K, V> {
  map_type: bpf_map_type,
  key_size: u32,
  val_size: u32,
  max_size: u32,
  map_flag: u32,
  pub(crate) kptr: *mut (),
  ...
}

impl<const MT: bpf_map_type, K, V> RexMap<MT, K, V> {
  pub const fn new(size: u32, flag: u32) -> RexMap<MT, K, V> {
    ...
  }
}

pub type RexArrayMap<V> = RexMap<BPF_MAP_TYPE_ARRAY, u32, V>;
pub type RexHashMap<K, V> = RexMap<BPF_MAP_TYPE_HASH, K, V>;

pub(crate) fn map_lookup_elem<const MT: bpf_map_type, K, V>(
  map: &RexMap<MT, K, V>,
  key: &K,
) -> Option<&mut V> {
  let kp = unsafe { core::ptr::read_volatile(&map.kptr) };
  if unlikely(map_kptr.is_null()) {
    return None;
  }
  let value = unsafe {
    stub::bpf_map_lookup_elem(kp, key as *const K as *const ())
      as *mut V
  };
  if value.is_null() {
    None
  } else {
    Some(unsafe { &mut *value })
  }
}

==> snippets/s6-bmc.c <==
#pragma clang loop unroll(disable)
for (unsigned int off = 0;
  off < BMC_MAX_PACKET_LENGTH && payload + off + 1 <= data_end;
  off++) {
  if (set_found == 0 && payload[off] == 's' &&
      payload + off + 3 <= data_end &&
      payload[off + 1] == 'e' && payload[off + 2] == 't') {
    ...
    set_found = 1;
  } else if (key_found == 0 && set_found == 1 &&
             payload[off] != ' ') {
    if (payload[off] == '\r') {
      set_found = 0;
      key_found = 0;
    } else {
      ...
      key_found = 1;
    }
  } else if (key_found == 1) {
    if (payload[off] == ' ') {
      ...
      set_found = 0;
      key_found = 0;
    } else {
      ...
    }
  }
}


==> snippets/s6-rust.rs <==
let set_iter = payload
  .windows(4)
  .enumerate()
  .filter_map(|(i, v)|
    if v == b"set " { Some(i) } else { None }
  );
for index in set_iter {
  ...
  payload
    .iter()
    .take_while(|&&c| c != b' ')
    .for_each(|&c| {
      ...
    });
  ...
}

